First measurement of $\nu_e$ + $\bar{\nu}_e$ charged current single charged pion production differential cross sections on argon using the MicroBooNE detector

Understanding electron neutrino interactions is crucial for measurements of neutrino oscillations and searches for new physics in neutrino experiments. We present the first measurement of the flux-averaged $\nu_e$ + $\bar{\nu}_e$ charged current single charged pion production cross section on argon using the MicroBooNE detector and data from the NuMI neutrino beam. The total cross section is measured to be (0.93 $\pm$ 0.13 (stat.) $\pm$ 0.27 (syst.)) $\times 10^{-39}$ cm$^2$/nucleon at a mean $\nu_e$ + $\bar{\nu}_e$ energy of 730 MeV. Differential cross sections are also reported in electron energy, electron and pion angles, and electron-pion opening angle.

==> anc/README.txt <==
# CC 1e1π README

The DataRelease.root file contains the data release for the manuscript "First measurement of $\nuewithbar$ charged current single charged pion production differential cross sections on argon using the MicroBooNE detector". It contains: unfolded data cross section results in regularised space with the total uncertainties, hSlice_<variable>; the total covariance matrix, h_total_covmat; the total correlation matrix, h_total_cormat; and the regularisation matrix, h_A_C.

The cross sections are reported in units of 10^{-39} cm^{2}/nucleon and are divided by bin width.

The covariance matrix is reported in units of 10^{-78}.

The covariance, correlation and regularisation matrices are reported in block-wise format where bins 1-5 correspond with the electron energy block, bins 6-10 the electron angle block, bins 11-15 the pion angle block and bins 16-20 the electron-pion opening angle block. Correlations between distributions are included. 

The $\nu_e$ (nue_flux.root) and $\nu_e$-bar (nuebar_flux.root) NuMI flux histograms are also provided. These are combined FHC and RHC fluxes weighted by the total data exposure for each beam mode. To compare a generator prediction produced with this flux to the data, the $\nu_e$ and $\nu_e$-bar predictions must be combined weighted by the $\nu_e$ and $\nu_e$-bar contributions to the integrated flux: $\nu_e$ = 1.04504e-11 cm^{2}/POT and $\nu_e$-bar = 7.21382e-12 cm^{2}/POT.

To compare the unfolded data with an independent theory prediction the prediction must first be transformed from truth space to regularised space using the regularisation matrix for the relevant block. Then the prediction needs to be divided by bin width.
